Alignment of the straw tracking detectors for the Fermilab Muon $g-2$ experiment and systematic studies for a muon electric dipole moment measurement

The Fermilab Muon $g-2$ experiment is currently preparing for its fourth data-taking period (Run-4). The experiment-wide effort on the analysis of Run-1 data is nearing completion, with the announcement of the first result expected in the coming months. The final goal of the experiment is to determine the muon magnetic anomaly to a precision of 140 ppb. This level of precision will provide indirect evidence of new physics, if the central value agrees with the previously-measured value of the magnetic anomaly. Essential in reducing the systematic uncertainty, through measurements of the muon beam profile, are the in-vacuum straw tracking detectors. A crucial prerequisite in obtaining accurate distributions of the beam profile is the internal alignment of the tracking detectors, which is described in this thesis. As a result of this position calibration, the tracking efficiency has increased by 3%, while the track quality increased by 4%. This thesis also discusses an additional measurement that will be made using the tracking detectors: a search for an electric dipole moment (EDM) of the muon, through the direct detection of an oscillation in the average vertical angle of the electron from the muon decay. An observation of a muon EDM would be evidence of new physics and would provide a new source of CP violation in the charged lepton sector. Essential in measuring the EDM are accurate and precise estimations of potential non-zero radial and longitudinal magnetic fields, which were estimated using the Run-1 data. In addition, a preliminary analysis using the Run-1 data was undertaken to estimate the available precision for the magnetic anomaly measurement using the tracking detectors.

==> docs/const.sh <==
Constraint  0
      1   1
      4   1

==> docs/method.sh <==
method inversion 10 0.01
